You can't always sketch what you want: Understanding Sensemaking in Visual Query Systems

Visual query systems (VQSs) empower users to interactively search for line charts with desired visual patterns, typically specified using intuitive sketch-based interfaces. Despite decades of past work on VQSs, these efforts have not translated to adoption in practice, possibly because VQSs are largely evaluated in unrealistic lab-based settings. To remedy this gap in adoption, we collaborated with experts from three diverse domains---astronomy, genetics, and material science---via a year-long user-centered design process to develop a VQS that supports their workflow and analytical needs, and evaluate how VQSs can be used in practice. Our study results reveal that ad-hoc sketch-only querying is not as commonly used as prior work suggests, since analysts are often unable to precisely express their patterns of interest. In addition, we characterize three essential sensemaking processes supported by our enhanced VQS. We discover that participants employ all three processes, but in different proportions, depending on the analytical needs in each domain. Our findings suggest that all three sensemaking processes must be integrated in order to make future VQSs useful for a wide range of analytical inquiries.

==> removingLaTeXcommands.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "import glob"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "files = glob.glob(\"*-*.tex\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "for filename in files:\n",
    "    filename=filename[:-4]\n",
    "# filename = \"02-methodology\"\n",
    "    texdoc = []  # a list of string representing the latex document in python\n",
    "    tag2remove = '\\change'\n",
    "    # read the .tex file, and modify the lines\n",
    "    findNextCloseBracket = False\n",
    "    with open(filename+\".tex\") as fin:\n",
    "        for line in fin:\n",
    "            linesplit = line.split(\" \")\n",
    "            for word in linesplit:\n",
    "                if tag2remove in word:\n",
    "                    texdoc.append(word.replace(\"\\change{\",\"\"))\n",
    "                    findNextCloseBracket=True\n",
    "                elif (findNextCloseBracket and \"}\" in word):\n",
    "                    texdoc.append(word.replace(\"}\",\"\"))\n",
    "                    findNextCloseBracket=False\n",
    "                else :\n",
    "                    texdoc.append(word)\n",
    "    #             texdoc.append(line.replace('width=.5\\\\textwidth', 'width=.9\\\\textwidth'))\n",
    "\n",
    "    # # write back the new document\n",
    "    with open(filename+'-changed'+\".tex\", 'w') as fout:\n",
    "        for i in range(len(texdoc)):\n",
    "            fout.write(texdoc[i]+\" \")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

